Self-Supervised Learning for Ordered Three-Dimensional Structures

Recent work has proven that training large language models with self-supervised tasks and fine-tuning these models to complete new tasks in a transfer learning setting is a powerful idea, enabling the creation of models with many parameters, even with little labeled data; however, the number of domains that have harnessed these advancements has been limited. In this work, we formulate a set of geometric tasks suitable for the large-scale study of ordered three-dimensional structures, without requiring any human intervention in data labeling. We build deep rotation- and permutation-equivariant neural networks based on geometric algebra and use them to solve these tasks on both idealized and simulated three-dimensional structures. Quantifying order in complex-structured assemblies remains a long-standing challenge in materials physics; these models can elucidate the behavior of real self-assembling systems in a variety of ways, from distilling insights from learned tasks without further modification to solving new tasks with smaller amounts of labeled data via transfer learning.

==> anc/README.md <==

# Introduction

This archive contains supplementary information for the paper
"Self-Supervised Learning for Ordered Three-Dimensional Structures."
It contains records and details for training and evaluating the models
provided in the paper.

# Model Training and Analysis Code

The `flowws-structure-pretraining` directory contains a python library
for building and training the self-supervised models in the paper. It
uses tensorflow for acceleration and flowws for command-line argument
management.

The `scripts` directory contains a makefile that can be used to invoke
the appropriate chains of flowws modules, as well as scripts suitable
for running transfer learning tasks.

# Simulation data

Data from molecular dynamics simulations using HOOMD-Blue are
available in the `simulation_data` directory for several trajectories
forming different crystal structures.

==> anc/requirements.txt <==
./flowws-structure-pretraining


==> anc/scripts/pretraining.Makefile <==
# Determine this makefile's path.
THIS_FILE := $(MAKEFILE_LIST)

DATA_DIR:=../simulation_data
ZOOMED_DATA_DIR:=${DATA_DIR}

NEIGHBOR_MODE:=nearest

ifeq ($(NEIGHBOR_MODE),sann)
	NEIGHBOR_CALC:=SANNeighbors
else ifeq ($(NEIGHBOR_MODE),rdfdist1)
	NEIGHBOR_CALC:=DistanceNeighbors --rdf-shells 1 --max-neighbors 32
else ifeq ($(NEIGHBOR_MODE),rdfdist2)
	NEIGHBOR_CALC:=DistanceNeighbors --rdf-shells 2 --max-neighbors 64
else ifeq ($(NEIGHBOR_MODE),nearest)
	NEIGHBOR_COUNT:=20
	NEIGHBOR_CALC:=NearestNeighbors -n ${NEIGHBOR_COUNT}
endif

PYTHON:=python
SEED:=13
EPOCHS:=128
MULTILABEL:=0
VAE_SCALE:=1e-5
PYRIODIC_SIZE:=4096
PYRIODIC_NOISE:=1e-2 3e-2 5e-2
FRAME_SKIP:=1
MOVIE_OP_THRESH:=
MOVIE_FRAMERATE:=24
EXTRA_TRAIN_ARGS:=
DEPTH:=3
WIDTH:=32
DENOISING_NOISE:=0.5

INITIALIZETF_EXTRA_ARGS:=
FRAME_CLASSIFICATION_EXTRA_ARGS:=
TRANSFER_SUBSAMPLE:=1e-3
NET_DISTANCE_NORMALIZATION:=none
SELF_CLASSIFICATION_NOISE:=0.25

# data
# fcc bcc hcp
# e8ec tP30
# c1dba clathrate
# d57c iQc
STRUC_FLUID_FRAMES:=FileLoader -f ${DATA_DIR}/struc_prediction/workspace/ff1e2b1da3eccc022eca819dd7108606/dump.gsd --frame-start 46 --frame-end 47 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/81a6c5396a501f7e939001ffff307462/dump.gsd --frame-start 72 --frame-end 73 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/583e02d7d1ae5e2bba602747e2bf034d/dump.gsd --frame-start 44 --frame-end 45 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/e8ecb61993395e7ced88692e33fc3932/dump.gsd --frame-start 32 --frame-end 33 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/c1dba125a3784fd979a4d0f53e7959a9/dump.gsd --frame-start 27 --frame-end 28 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/d57c4440487f5feb1415a902934e49e7/dump.gsd --frame-start 11 --frame-end 12
STRUC_FINAL_FRAMES:=FileLoader -f ${DATA_DIR}/struc_prediction/workspace/ff1e2b1da3eccc022eca819dd7108606/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/81a6c5396a501f7e939001ffff307462/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/583e02d7d1ae5e2bba602747e2bf034d/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/e8ecb61993395e7ced88692e33fc3932/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/c1dba125a3784fd979a4d0f53e7959a9/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/d57c4440487f5feb1415a902934e49e7/dump.gsd --frame-start -1
STRUC_FRAMES:=${STRUC_FLUID_FRAMES} ${STRUC_FINAL_FRAMES}
FINAL_FRAMES:=FileLoader -f $$(find ${DATA_DIR} -name dump.gsd | sort) --frame-start -1
INTERMEDIATE_FRAMES:=FileLoader -f $$(find ${DATA_DIR} -name dump.gsd | sort) --frame-start 4 --frame-skip 20
PYRIODIC_TRAIN_STRUCTURES:=cF4-Cu cI2-W cP1-Po cP46-Si hP2-Mg tP30-U
PYRIODIC_TRAIN_FRAMES:=PyriodicLoader -z ${PYRIODIC_SIZE} -s ${PYRIODIC_TRAIN_STRUCTURES} -n ${PYRIODIC_NOISE}
PYRIODIC_NOTRAIN_STRUCTURES:=aP4-Cf cF136-Si cF8-C cI16-Li cI16-Si cI58-Mn cP20-Mn hP1-HgSn6-10 hP3-Se hP4-La hP6-C hP6-Sc hR1-Hg hR1-Po hR105-B hR12-B hR2-As hR2-C hR3-Sm mC12-Po mC16-C mC34-Pu mP16-Pu mP32-Se mP4-Te mP8-C mP84-P oC4-U oC8-Ga oC8-P oF128-S oF8-Pu oP16-C oP8-Np tI16-S tI2-In tI2-Pa tI4-Si tI4-Sn tI8-C tP12-C tP12-Si tP4-Np tP50-B
PYRIODIC_NOTRAIN_FRAMES:=PyriodicLoader -z ${PYRIODIC_SIZE} -s ${PYRIODIC_NOTRAIN_STRUCTURES} -n ${PYRIODIC_NOISE}
PYRIODIC_ALL_STRUCTURES:=${PYRIODIC_NOTRAIN_STRUCTURES} ${PYRIODIC_TRAIN_STRUCTURES}
PYRIODIC_ALL_FRAMES:=PyriodicLoader -z ${PYRIODIC_SIZE} -s ${PYRIODIC_ALL_STRUCTURES} -n ${PYRIODIC_NOISE}

# tasks
NOISY_BOND:=NoisyBondTask -n .5 --seed ${SEED}
NEAREST_BOND:=NearestBondTask --seed ${SEED}
AUTOENCODER:=AutoencoderTask --seed ${SEED}
DENOISING:=DenoisingTask --noise ${DENOISING_NOISE} --seed ${SEED} --register 1
SHIFT_ID:=ShiftIdentificationTask --scale .5 --seed ${SEED}
FRAME_CLASSIFICATION:=FrameClassificationTask --seed ${SEED} --multilabel ${MULTILABEL} --per-cloud 1 ${FRAME_CLASSIFICATION_EXTRA_ARGS}
FRAME_REGRESSION:=FrameRegressionTask --seed ${SEED}

# models
NOISY_BOND_ARCH:=GalaBondClassifier --num-blocks ${DEPTH} --n-dim ${WIDTH} --use-multivectors 1 --invar-mode full --covar-mode full --dropout .5 --equivariant-value-normalization momentum_layer --include-normalized-products 1 --normalize-equivariant-values 1 --normalize-distances ${NET_DISTANCE_NORMALIZATION}
NEAREST_BOND_ARCH:=GalaBondRegressor --num-blocks ${DEPTH} --n-dim ${WIDTH} --use-multivectors 1 --invar-mode full --covar-mode full --drop-geometric-embeddings 1 --dropout 1e-1 --equivariant-value-normalization none --include-normalized-products 1 --normalize-equivariant-values 1 --normalize-distances ${NET_DISTANCE_NORMALIZATION}
AUTOENCODER_ARCH:=GalaBottleneckAutoencoder --num-blocks ${DEPTH} --n-dim ${WIDTH} --num-vector-blocks 0 --use-multivectors 1 --cross-attention 0 --invar-mode full --covar-mode full --vae-scale ${VAE_SCALE} --dropout 1e-1 --equivariant-value-normalization none --include-normalized-products 1 --normalize-equivariant-values 1 --normalize-distances ${NET_DISTANCE_NORMALIZATION}
DENOISING_ARCH:=GalaVectorAutoencoder --num-blocks ${DEPTH} --n-dim ${WIDTH} --num-vector-blocks 1 --dropout 1e-1 --use-multivectors 1 --invar-mode full --covar-mode full --drop-geometric-embeddings 1 --equivariant-value-normalization none --include-normalized-products 1 --normalize-equivariant-values 1 --normalize-distances ${NET_DISTANCE_NORMALIZATION}
SHIFT_ID_ARCH:=GalaBondRegressor --num-blocks ${DEPTH} --n-dim ${WIDTH} --use-multivectors 1 --invar-mode full --covar-mode full --drop-geometric-embeddings 1 --dropout 1e-1 --equivariant-value-normalization none --include-normalized-products 1 --normalize-equivariant-values 1 --normalize-distances ${NET_DISTANCE_NORMALIZATION}
FRAME_CLASSIFICATION_ARCH:=GalaBondClassifier --num-blocks ${DEPTH} --n-dim ${WIDTH} --use-multivectors 1 --invar-mode full --covar-mode full --merge-fun concat --join-fun concat --dropout .5 --equivariant-value-normalization momentum_layer --include-normalized-products 1 --normalize-equivariant-values 1 --normalize-distances ${NET_DISTANCE_NORMALIZATION}
FRAME_REGRESSION_ARCH:=GalaScalarRegressor --num-blocks ${DEPTH} --n-dim ${WIDTH} --use-multivectors 1 --invar-mode full --covar-mode full --dropout .1 --equivariant-value-normalization momentum_layer --include-normalized-products 1 --normalize-equivariant-values 1 --normalize-distances ${NET_DISTANCE_NORMALIZATION}

# training
GENERATOR_TRAIN:=flowws_keras_experimental.Train --epochs ${EPOCHS} --generator-train-steps 2048 --generator-val-steps 512 --use-multiprocessing False --catch-keyboard-interrupt 1 --reduce-lr 4 --early-stopping 10 --early-stopping-best 1 --recompile 1 --accumulate-gradients 16 --seed ${SEED} ${EXTRA_TRAIN_ARGS}
STATIC_TRAIN:=flowws_keras_experimental.Train --epochs ${EPOCHS} --validation-split .3 --batch-size 4 --use-multiprocessing False --catch-keyboard-interrupt 1 --reduce-lr 1 --early-stopping 2 --early-stopping-best 1 --recompile 1 --accumulate-gradients 16 --seed ${SEED} ${EXTRA_TRAIN_ARGS}

NOISY_BOND_TRAIN:=${GENERATOR_TRAIN}
NEAREST_BOND_TRAIN:=${STATIC_TRAIN}
AUTOENCODER_TRAIN:=${STATIC_TRAIN}
DENOISING_TRAIN:=${GENERATOR_TRAIN}
SHIFT_ID_TRAIN:=${GENERATOR_TRAIN}
FRAME_CLASSIFICATION_TRAIN:=${STATIC_TRAIN}
FRAME_REGRESSION_TRAIN:=${STATIC_TRAIN}

.PHONY: all_pyriodic_all_frames
all_pyriodic_all_frames: dump.noisy_bond.pyriodic_all_frames.sqlite dump.nearest_bond.pyriodic_all_frames.sqlite dump.autoencoder.pyriodic_all_frames.sqlite dump.denoising.pyriodic_all_frames.sqlite dump.shift_identification.pyriodic_all_frames.sqlite dump.frame_classification.pyriodic_all_frames.sqlite

dump.noisy_bond.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${NOISY_BOND} ${NOISY_BOND_ARCH} ${NOISY_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.nearest_bond.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${NEAREST_BOND} ${NEAREST_BOND_ARCH} ${NEAREST_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.autoencoder.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${AUTOENCODER} ${AUTOENCODER_ARCH} ${AUTOENCODER_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.denoising.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${DENOISING} ${DENOISING_ARCH} ${DENOISING_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.shift_identification.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${SHIFT_ID} ${SHIFT_ID_ARCH} ${SHIFT_ID_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.frame_classification.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${FRAME_CLASSIFICATION} ${FRAME_CLASSIFICATION_ARCH} ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

output.EmbeddingPlotter.structure_frames_with_iQc.%.pca.pdf: %
	${PYTHON} -m flowws.run \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/ff1e2b1da3eccc022eca819dd7108606/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/81a6c5396a501f7e939001ffff307462/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/583e02d7d1ae5e2bba602747e2bf034d/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/e8ecb61993395e7ced88692e33fc3932/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/c1dba125a3784fd979a4d0f53e7959a9/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/d57c4440487f5feb1415a902934e49e7/dump.gsd --frame-start 4 --frame-end 21 --frame-skip 4 \
		LoadModel -f "$<" --subsample .1 \
		EvaluateEmbedding --average-bonds 1 \
		PCAEmbedding \
		EmbeddingPlotter -r 1 --shuffle 1 \
		flowws_analysis.Save --matplotlib-figure-kwargs figsize 12,6 -f structure_frames_with_iQc "$<" pca

output.EmbeddingPlotter.structure_frames_with_iQc.%.umap.pdf: %
	${PYTHON} -m flowws.run \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/ff1e2b1da3eccc022eca819dd7108606/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/81a6c5396a501f7e939001ffff307462/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/583e02d7d1ae5e2bba602747e2bf034d/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/e8ecb61993395e7ced88692e33fc3932/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/c1dba125a3784fd979a4d0f53e7959a9/dump.gsd --frame-start -1 FileLoader -f ${DATA_DIR}/struc_prediction/workspace/d57c4440487f5feb1415a902934e49e7/dump.gsd --frame-start 4 --frame-end 21 --frame-skip 4 \
		LoadModel -f "$<" --subsample .1 \
		EvaluateEmbedding --average-bonds 1 \
		UMAPEmbedding \
		EmbeddingPlotter -r 1 --shuffle 1 \
		flowws_analysis.Save --matplotlib-figure-kwargs figsize 12,6 -f structure_frames_with_iQc "$<" umap

dump.frame_classification.cF4_traj.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		PermanentDropout \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/ff1e2b1da3eccc022eca819dd7108606/dump.gsd --frame-start 4 --frame-skip 4 \
		${NEIGHBOR_CALC} \
		NormalizeNeighborDistance --mode min \
		${FRAME_CLASSIFICATION} --subsample .2 ${FRAME_CLASSIFICATION_ARCH} ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

output.ClassifierPlotter.cF4_traj.pdf: dump.frame_classification.cF4_traj.sqlite
	${PYTHON} -m flowws.run \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/ff1e2b1da3eccc022eca819dd7108606/dump.gsd --frame-start 5 --frame-skip 4 \
		LoadModel -f $< --subsample .2 \
		ClassifierPlotter \
		flowws_analysis.Save --matplotlib-figure-kwargs figsize 12,6 -f cF4_traj

dump.frame_classification.cI2_traj.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		PermanentDropout \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/81a6c5396a501f7e939001ffff307462/dump.gsd --frame-start 4 --frame-skip 4 \
		${NEIGHBOR_CALC} \
		NormalizeNeighborDistance --mode min \
		${FRAME_CLASSIFICATION} --subsample .2 ${FRAME_CLASSIFICATION_ARCH} ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

output.ClassifierPlotter.cI2_traj.pdf: dump.frame_classification.cI2_traj.sqlite
	${PYTHON} -m flowws.run \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/81a6c5396a501f7e939001ffff307462/dump.gsd --frame-start 5 --frame-skip 4 \
		LoadModel -f $< --subsample .2 \
		ClassifierPlotter \
		flowws_analysis.Save --matplotlib-figure-kwargs figsize 12,6 -f cI2_traj

dump.frame_classification.hP2_traj.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		PermanentDropout \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/583e02d7d1ae5e2bba602747e2bf034d/dump.gsd --frame-start 4 --frame-skip 4 \
		${NEIGHBOR_CALC} \
		NormalizeNeighborDistance --mode min \
		${FRAME_CLASSIFICATION} --subsample .2 ${FRAME_CLASSIFICATION_ARCH} ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

output.ClassifierPlotter.hP2_traj.pdf: dump.frame_classification.hP2_traj.sqlite
	${PYTHON} -m flowws.run \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/583e02d7d1ae5e2bba602747e2bf034d/dump.gsd --frame-start 5 --frame-skip 4 \
		LoadModel -f $< --subsample .2 \
		ClassifierPlotter \
		flowws_analysis.Save --matplotlib-figure-kwargs figsize 12,6 -f hP2_traj

dump.frame_classification.tP30_traj.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		PermanentDropout \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/e8ecb61993395e7ced88692e33fc3932/dump.gsd --frame-start 4 --frame-skip 4 \
		${NEIGHBOR_CALC} \
		NormalizeNeighborDistance --mode min \
		${FRAME_CLASSIFICATION} --subsample .2 ${FRAME_CLASSIFICATION_ARCH} ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

output.ClassifierPlotter.tP30_traj.pdf: dump.frame_classification.tP30_traj.sqlite
	${PYTHON} -m flowws.run \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/e8ecb61993395e7ced88692e33fc3932/dump.gsd --frame-start 5 --frame-skip 4 \
		LoadModel -f $< --subsample .2 \
		ClassifierPlotter \
		flowws_analysis.Save --matplotlib-figure-kwargs figsize 12,6 -f tP30_traj


dump.self_classifier.%.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		PermanentDropout \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/$*/dump.gsd --frame-start 5 --frame-skip 4 \
		${NEIGHBOR_CALC} \
		NormalizeNeighborDistance --mode min \
		${FRAME_CLASSIFICATION} -z 0 --subsample .1 $(subst --normalize-distances ${NET_DISTANCE_NORMALIZATION},--normalize-distances mean,${FRAME_CLASSIFICATION_ARCH}) ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

output.ClassifierPlotter.self_classifier.%.pdf: dump.self_classifier.%.sqlite
	${PYTHON} -m flowws.run \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		FileLoader -f ${DATA_DIR}/struc_prediction/workspace/$*/dump.gsd --frame-start 6 --frame-skip 4 \
		LoadModel -f $< --subsample .1 \
		ClassifierPlotter --aggregate-probabilities 1 \
		flowws_analysis.Save --matplotlib-figure-kwargs figsize 12,6 -f self_classifier $*

dump.xfer.nofreeze.${TRANSFER_SUBSAMPLE}.pyriodic.noisy_bond.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${NOISY_BOND} --subsample ${TRANSFER_SUBSAMPLE} ${NOISY_BOND_ARCH} --transfer-freeze 0 ${NOISY_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.nofreeze.${TRANSFER_SUBSAMPLE}.pyriodic.nearest_bond.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${NEAREST_BOND} --subsample ${TRANSFER_SUBSAMPLE} ${NEAREST_BOND_ARCH} --transfer-freeze 0 ${NEAREST_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.nofreeze.${TRANSFER_SUBSAMPLE}.pyriodic.autoencoder.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${AUTOENCODER} --subsample ${TRANSFER_SUBSAMPLE} ${AUTOENCODER_ARCH} --transfer-freeze 0 ${AUTOENCODER_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.nofreeze.${TRANSFER_SUBSAMPLE}.pyriodic.denoising.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${DENOISING} --subsample ${TRANSFER_SUBSAMPLE} ${DENOISING_ARCH} --transfer-freeze 0 ${DENOISING_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.nofreeze.${TRANSFER_SUBSAMPLE}.pyriodic.shift_identification.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${SHIFT_ID} --subsample ${TRANSFER_SUBSAMPLE} ${SHIFT_ID_ARCH} --transfer-freeze 0 ${SHIFT_ID_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.nofreeze.${TRANSFER_SUBSAMPLE}.pyriodic.frame_classification.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${FRAME_CLASSIFICATION} --subsample ${TRANSFER_SUBSAMPLE} ${FRAME_CLASSIFICATION_ARCH} --transfer-freeze 0 ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.freeze.${TRANSFER_SUBSAMPLE}.pyriodic.noisy_bond.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${NOISY_BOND} --subsample ${TRANSFER_SUBSAMPLE} ${NOISY_BOND_ARCH} --transfer-freeze 1 ${NOISY_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.freeze.${TRANSFER_SUBSAMPLE}.pyriodic.nearest_bond.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${NEAREST_BOND} --subsample ${TRANSFER_SUBSAMPLE} ${NEAREST_BOND_ARCH} --transfer-freeze 1 ${NEAREST_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.freeze.${TRANSFER_SUBSAMPLE}.pyriodic.autoencoder.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${AUTOENCODER} --subsample ${TRANSFER_SUBSAMPLE} ${AUTOENCODER_ARCH} --transfer-freeze 1 ${AUTOENCODER_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.freeze.${TRANSFER_SUBSAMPLE}.pyriodic.denoising.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${DENOISING} --subsample ${TRANSFER_SUBSAMPLE} ${DENOISING_ARCH} --transfer-freeze 1 ${DENOISING_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.freeze.${TRANSFER_SUBSAMPLE}.pyriodic.shift_identification.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${SHIFT_ID} --subsample ${TRANSFER_SUBSAMPLE} ${SHIFT_ID_ARCH} --transfer-freeze 1 ${SHIFT_ID_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.xfer.freeze.${TRANSFER_SUBSAMPLE}.pyriodic.frame_classification.%.sqlite: %
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		LoadModel -f "$<" \
		ClearMetrics \
		${FRAME_CLASSIFICATION} --subsample ${TRANSFER_SUBSAMPLE} ${FRAME_CLASSIFICATION_ARCH} --transfer-freeze 1 ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.subsample.${TRANSFER_SUBSAMPLE}.noisy_bond.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${NOISY_BOND} --subsample ${TRANSFER_SUBSAMPLE} ${NOISY_BOND_ARCH} ${NOISY_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.subsample.${TRANSFER_SUBSAMPLE}.nearest_bond.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${NEAREST_BOND} --subsample ${TRANSFER_SUBSAMPLE} ${NEAREST_BOND_ARCH} ${NEAREST_BOND_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.subsample.${TRANSFER_SUBSAMPLE}.autoencoder.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${AUTOENCODER} --subsample ${TRANSFER_SUBSAMPLE} ${AUTOENCODER_ARCH} ${AUTOENCODER_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.subsample.${TRANSFER_SUBSAMPLE}.denoising.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${DENOISING} --subsample ${TRANSFER_SUBSAMPLE} ${DENOISING_ARCH} ${DENOISING_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.subsample.${TRANSFER_SUBSAMPLE}.shift_identification.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${SHIFT_ID} --subsample ${TRANSFER_SUBSAMPLE} ${SHIFT_ID_ARCH} ${SHIFT_ID_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

dump.subsample.${TRANSFER_SUBSAMPLE}.frame_classification.pyriodic_all_frames.sqlite:
	${PYTHON} -m flowws.run -d dump_filename "${@}" \
		InitializeTF ${INITIALIZETF_EXTRA_ARGS} \
		${PYRIODIC_ALL_FRAMES} \
		${NEIGHBOR_CALC} \
		${FRAME_CLASSIFICATION} --subsample ${TRANSFER_SUBSAMPLE} ${FRAME_CLASSIFICATION_ARCH} ${FRAME_CLASSIFICATION_TRAIN} \
		flowws_keras_experimental.Save --save-model 1

.SECONDARY:


==> anc/scripts/run_embeddings.sh <==

QT_QPA_PLATFORM=offscreen make -f pretraining.Makefile NEIGHBOR_COUNT=20 output.EmbeddingPlotter.structure_frames_with_iQc.dump.frame_classification.pyriodic_all_frames.sqlite.{pca,umap}.pdf


==> anc/scripts/run_self_classifier.sh <==

QT_QPA_PLATFORM=offscreen make -f pretraining.Makefile NEIGHBOR_COUNT=20 output.ClassifierPlotter.self_classifier.81a6c5396a501f7e939001ffff307462.pdf


==> anc/scripts/run_subsampling.sh <==

for seed in {101..110}; do
    for val in 1e-4 1e-3 1e-2 1e-1 1; do
        for dtask in noisy_bond nearest_bond autoencoder denoising shift_identification frame_classification; do
            sbatch subsampling.sh ${dtask} ${val} ${seed};
        done;
    done;
done


==> anc/scripts/run_transfer.sh <==

for seed in {101..110}; do
    for val in 1e-4 1e-3 1e-2 1e-1 1; do
        for dtask in noisy_bond nearest_bond autoencoder denoising shift_identification frame_classification; do
            for freeze in freeze nofreeze; do
                for stask in noisy_bond nearest_bond autoencoder denoising shift_identification frame_classification; do
                    sbatch xfer_freezing.sh ${stask} ${dtask} ${val} ${seed} ${freeze};
                done;
            done;
        done;
    done;
done


==> anc/scripts/subsampling.sh <==
#! /bin/bash

#SBATCH --gres=gpu:1
#SBATCH --cpus-per-task 2
#SBATCH --mem=10G
#SBATCH --partition gpu_partitions
#SBATCH --qos=normal
#SBATCH --time=48:00:00
#SBATCH --open-mode=append

dtask="$1"
val="$2"
seed="$3"

SCRIPT_DIR="$(pwd)"
CHECKPOINT_DIR="/checkpoint/${USER}/${SLURM_JOB_ID}"
TARGET="/scratch/scratch_volume/home/paper_authors/scratch/xfer_freezing/20220907/${seed}"
mkdir -p "${TARGET}"
cd "$TARGET"

nvidia-smi

QT_QPA_PLATFORM=offscreen make -f "${SCRIPT_DIR}/pretraining.Makefile" EXTRA_TRAIN_ARGS="--terminate-on-nan 1 --catch-sigterm 1 --verbose 0 --checkpoint-dir ${CHECKPOINT_DIR}/base --gtar-log-period 2 --gtar-log-modifiers log" DATA_DIR="${HOME}/data/paper_author_pretraining/base" NEIGHBOR_MODE=nearest NEIGHBOR_COUNT=20 "dump.subsample.${val}.${dtask}.pyriodic_all_frames.sqlite" TRANSFER_SUBSAMPLE="${val}" SEED="${seed}" PYTHON="/usr/bin/time -v python"


==> anc/scripts/xfer_freezing.sh <==
#! /bin/bash

#SBATCH --gres=gpu:1
#SBATCH --cpus-per-task 2
#SBATCH --mem=10G
#SBATCH --partition gpu_partitions
#SBATCH --qos=normal
#SBATCH --time=48:00:00
#SBATCH --open-mode=append

stask="$1"
dtask="$2"
val="$3"
seed="$4"
freeze="$5"

SCRIPT_DIR="$(pwd)"
CHECKPOINT_DIR="/checkpoint/${USER}/${SLURM_JOB_ID}"
TARGET="/scratch/scratch_volume/home/paper_authors/scratch/xfer_freezing/20220907/${seed}"
mkdir -p "${TARGET}"
cd "$TARGET"

nvidia-smi

QT_QPA_PLATFORM=offscreen make -f "${SCRIPT_DIR}/pretraining.Makefile" EXTRA_TRAIN_ARGS="--terminate-on-nan 1 --catch-sigterm 1 --verbose 0 --checkpoint-dir ${CHECKPOINT_DIR}/base --gtar-log-period 2 --gtar-log-modifiers log" DATA_DIR="${HOME}/data/paper_author_pretraining/base" NEIGHBOR_MODE=nearest NEIGHBOR_COUNT=20 "dump.${stask}.pyriodic_all_frames.sqlite" TRANSFER_SUBSAMPLE="${val}" SEED="${seed}" PYTHON="/usr/bin/time -v python"

QT_QPA_PLATFORM=offscreen make -f "${SCRIPT_DIR}/pretraining.Makefile" EXTRA_TRAIN_ARGS="--terminate-on-nan 1 --catch-sigterm 1 --verbose 0 --checkpoint-dir ${CHECKPOINT_DIR}/dest --gtar-log-period 2 --gtar-log-modifiers log" DATA_DIR="${HOME}/data/paper_author_pretraining/base" NEIGHBOR_MODE=nearest NEIGHBOR_COUNT=20 "dump.xfer.${freeze}.${val}.pyriodic.${dtask}.dump.${stask}.pyriodic_all_frames.sqlite.sqlite" TRANSFER_SUBSAMPLE="${val}" SEED="${seed}" PYTHON="/usr/bin/time -v python"

